On the Probability of Magnus Carlsen reaching 2900

How likely is it that Magnus Carlsen will achieve an Elo rating of $2900$? This has been a goal of Magnus and is of great current interest to the chess community. Our paper uses probabilistic methods to address this question. The probabilistic properties of Elo's rating system have long been studied, and we provide an application of such methods. By applying a Brownian motion model of Stern as a simple tool we provide answers. Our research also has fundamental bearing on the choice of the $K$-factor used in Elo's system for GrandMaster (GM) chess play. Finally, we conclude with a discussion of policy issues involved with the choice of $K$-factor.

==> carles.R <==
library(latex2exp)
library(tidyverse)
library(stargazer)
source("~/Dropbox/utils.R")
setwd("~/Dropbox/papers/chess/carlsen/")

pwin = function(diff,a=1) {
  return(1/((1+10^(-a*diff/400))))
}

simgames = function(r0,ng,ns,orat,result,K=10){
  m = matrix(NA, nrow=ns,ncol=ng)
  m[,1] = r0
  for (i in 1:ns) {
    sind = sample(length(orat),ng,T)
    for (j in 2:ng) {
      ind = sind[j]
      diff = m[i,j-1] - orat[ind]
      pa = pwin(diff)
      m[i,j] = m[i,j-1] + K*(result[ind] - pa)
    }
  }
  return(m)
}


# Curve---------------
d = seq(-500,500,length.out=1000)
par(mar=c(4,4,0,0), bty='n')
plot(d,pwin(d,1),type='l', xlab = TeX(r"($P(A)$)"), ylab=TeX(r"($R_A-R_B$)"), lwd="3", col="blue")
lines(d,pwin(d,0.8),type='l', lwd="3", col="green")
lines(d,pwin(d,0.5),type='l', lwd="3", col="yellow")
legend("bottomright",lwd=3,legend = c(TeX(r"($\alpha=1$)"),TeX(r"($\alpha=0.8$)"),TeX(r"($\alpha=0.5$)")),
       bty="n", col=c("blue","green","yellow"))
utils$save_pdf("./","curve", lheight = utils$pdf_h/2)


# Per Game ratings-----------------
# library("XML")
# library("methods")
# d <- xmlToDataFrame("../data/standard_rating_list.xml")
# d = d %>% mutate_at(c('fideid', 'rating','games','k','birthday'), as.integer)
# saveRDS(d,"../data/ratings.rds")

# All players-----------------
d = readRDS("../data/ratings.rds")
head(d)
dim(d)
hist(d$rating, breaks=50, main="", col="lightblue", xlab="Elo Rating")
utils$save_pdf("./","ratings", lheight = utils$pdf_h/2)
hist(log(d$rating), breaks=50, main="", col="lightblue")

# Carlsen--------------
year = "2019"
d22 = read_csv("../data/cm-2022.csv")
d19 = read_csv("../data/cm-2019.csv")

if (year=="2022") {
  d = d22
  period = 24
}  else if ( year=="2019") {
  d = d19
  period = 12
}

head(d)
dim(d)
summary(d$change)
sd(d$change)

hist(d$orat, main="",xlab="Opponent Rating", breaks=50)
utils$save_pdf("./", paste("c-op-ratings-",year,sep = ""), lheight = utils$pdf_h/2)

# dim(d)
# head(d)
if (year=="2022") {
  rd = d$crat - d$orat
  pc = pwin(rd)
  plot(pc, ylim=c(0,1.1), col="lightblue", pch=20,xlab = "Game",ylab="P(MC wins)")
  lines(d$result, type='p', pch=16)
  utils$save_pdf("./",paste("mcwinprob-",year,sep = ""), lheight = utils$pdf_h/2)
}
hist(d$change, breaks=20, main="", xlab="Change in Rating for MC")
utils$save_pdf("./",paste("change-",year,sep = ""), lheight = utils$pdf_h/2)


# Simulations
# 2019: 2835  2022:2864
K = 10
m = simgames(2864,200,2000,d$orat,d$result,K = K)
m[1:5,1:5]


m2900 = which(m>2900, arr.ind = TRUE)
first_hit = data.frame(m2900) %>% group_by(row) %>% summarise(month = min(col))
nrow(first_hit)/2000
hist(first_hit$month, breaks = 40, xlab="Number of Games Till 2900", main="")
utils$save_pdf("./",paste("firsthit",year,K,sep = "-"), lheight = utils$pdf_h/2)

par(mar=c(4,4,0,0),bty='n')
# t = (1:200)/(nrow(d)/period)
t = 1:200
matplot(t, t(m[1:30,]), type='l', col="grey", xlab="Game", ylab="Simulated MC Elo Rating")
lines(t,colMeans(m), type = 'l', lwd=3, col="orange")
utils$save_pdf("./",paste("mcsims",year,K,sep = "-"), lheight = utils$pdf_h/2)


celo = read_csv("../data/carlsen-elo")
celo$Period = lubridate::ym(celo$Period)
rind = 33:44
plot(celo$Period[rind],celo$RTNG[rind], type='l', lwd=3, col="orange", ylab="MC Rating", xlab="Year - Month")
utils$save_pdf("./","mc-rating-2019", lheight = utils$pdf_h/2)

